$I=1/2$ $S$-wave and $P$-wave $K\pi$ scattering and the $\kappa$ and $K^*$ resonances from lattice QCD

We present a lattice-QCD determination of the elastic isospin-$1/2$ $S$-wave and $P$-wave $K\pi$ scattering amplitudes as a function of the center-of-mass energy using L\"uscher's method. We perform global fits of $K$-matrix parametrizations to the finite-volume energy spectra for all irreducible representations with total momenta up to $\sqrt{3}\frac{2\pi}{L}$; this includes irreps that mix the $S$- and $P$-waves. Several different parametrizations for the energy dependence of the $K$-matrix are considered. We also determine the positions of the nearest poles in the scattering amplitudes, which correspond to the broad $\kappa$ resonance in the $S$-wave and the narrow $K^*(892)$ resonance in the $P$-wave. Our calculations are performed with $2+1$ dynamical clover fermions for two different pion masses of $317.2(2.2)$ and $175.9(1.8)$ MeV. Our preferred $S$-wave parametrization is based on a conformal map and includes an Adler zero; for the $P$-wave we use a standard pole parametrization including Blatt-Weisskopf barrier factors. The $S$-wave $\kappa$-resonance pole positions are found to be $\left[0.86(12) - 0.309(50)\,i\right]\:{\rm GeV}$ at the heavier pion mass and $\left[0.499(55)- 0.379(66)\,i\right]\:{\rm GeV}$ at the lighter pion mass. The $P$-wave $K^*$-resonance pole positions are found to be $\left[ 0.8951(64) - 0.00250(21)\,i \right]\:{\rm GeV}$ at the heavier pion mass and $\left[0.8718(82) - 0.0130(11)\,i\right]\:{\rm GeV}$ at the lighter pion mass, which corresponds to couplings of $g_{K^* K\pi}=5.02(26)$ and $g_{K^* K\pi}=4.99(22)$, respectively.

==> anc/C13_fit_parameters.dat <==
g01    0.068223042
R1    0.039051988
m1sqr    0.2676385
B0  0.17443276
B1  -0.050068651
g01    g01    6.3595015e-06
g01    R1    -0.22695893 
g01    m1sqr    1.349144e-06
g01    B0  -1.1310592e-05
g01    B1  5.8023796e-06
R1    g01    -0.22695893 
R1    R1    29112.362   
R1    m1sqr    0.048087934 
R1    B0  2.1801008   
R1    B1  -1.9111502  
m1sqr    g01    1.349144e-06
m1sqr    R1    0.048087934 
m1sqr    m1sqr    1.5049737e-06
m1sqr    B0  3.4226508e-06
m1sqr    B1  2.0121428e-05
B0  g01    -1.1310592e-05
B0  R1    2.1801008   
B0  m1sqr    3.4226508e-06
B0  B0  0.00089272052
B0  B1  -0.0024363481
B1  g01    5.8023796e-06
B1  R1    -1.9111502  
B1  m1sqr    2.0121428e-05
B1  B0  -0.0024363481
B1  B1  0.022770643


==> anc/C13_spectrum.dat <==
P0T1_1	0.5189493768328967
P0A1_1	0.48318395330027536
P1A1_1	0.5009858595384378
P1A1_2	0.5184262885671936
P1A1_3	0.542142996408252
P1E_1	0.518781484465099
P2A1_1	0.5102734908865507
P2A1_2	0.5292309782086396
P2A1_3	0.5590215351436756
P2B2_1	0.5166778836356775
P2B2_2	0.5737493465470125
P2B1_1	0.517240666240762
P3A1_1	0.51632900343797
P3A1_2	0.5418080251913123
P3A1_3	0.575681252753702
P3E_1	0.5170807582229411
P3E_2	0.5938062280823642
P0T1_1	P0T1_1	2.802060609534811e-06
P0A1_1	P0T1_1	1.1884196655773086e-07
P0A1_1	P0A1_1	3.9557467036037555e-07
P1A1_1	P0T1_1	3.6899690965155145e-07
P1A1_1	P0A1_1	3.686181212949923e-07
P1A1_1	P1A1_1	6.300867889846735e-07
P1A1_2	P0T1_1	7.469712355755355e-07
P1A1_2	P0A1_1	2.1065130691473986e-07
P1A1_2	P1A1_1	4.110823575818359e-07
P1A1_2	P1A1_2	1.2134795280988961e-06
P1A1_3	P0T1_1	4.401065847035643e-07
P1A1_3	P0A1_1	2.5706222863904605e-07
P1A1_3	P1A1_1	5.64981296313011e-07
P1A1_3	P1A1_2	5.789407211140397e-07
P1A1_3	P1A1_3	8.917508013502013e-07
P1E_1	P0T1_1	1.1966421855345133e-06
P1E_1	P0A1_1	1.0650762221401531e-07
P1E_1	P1A1_1	4.471440348964968e-07
P1E_1	P1A1_2	1.0837229068184657e-06
P1E_1	P1A1_3	7.574403934203085e-07
P1E_1	P1E_1	1.9885537548976335e-06
P2A1_1	P0T1_1	1.066681853383608e-06
P2A1_1	P0A1_1	3.58978242979263e-07
P2A1_1	P1A1_1	7.385357926364265e-07
P2A1_1	P1A1_2	8.907437169784745e-07
P2A1_1	P1A1_3	9.337530925286408e-07
P2A1_1	P1E_1	1.2366119385055637e-06
P2A1_1	P2A1_1	3.2420506893197935e-06
P2A1_2	P0T1_1	7.330677573863949e-07
P2A1_2	P0A1_1	2.8086848773996615e-07
P2A1_2	P1A1_1	5.531496050043678e-07
P2A1_2	P1A1_2	1.3750263107058494e-06
P2A1_2	P1A1_3	5.4207404525207e-07
P2A1_2	P1E_1	1.1660273808462568e-06
P2A1_2	P2A1_1	1.0718481224109028e-06
P2A1_2	P2A1_2	3.1714630634342005e-06
P2A1_3	P0T1_1	2.7173822657827177e-07
P2A1_3	P0A1_1	3.4296049302765905e-07
P2A1_3	P1A1_1	7.223958865892853e-07
P2A1_3	P1A1_2	5.902188939418743e-07
P2A1_3	P1A1_3	9.195170559522648e-07
P2A1_3	P1E_1	6.598409079146416e-07
P2A1_3	P2A1_1	1.0614223607816311e-06
P2A1_3	P2A1_2	7.990707086617495e-07
P2A1_3	P2A1_3	1.8642983126103687e-06
P2B2_1	P0T1_1	1.0269916311832754e-06
P2B2_1	P0A1_1	2.2290317485395232e-07
P2B2_1	P1A1_1	6.337610205557255e-07
P2B2_1	P1A1_2	1.4922730727971847e-06
P2B2_1	P1A1_3	1.1032277078216115e-06
P2B2_1	P1E_1	2.1149424082048816e-06
P2B2_1	P2A1_1	1.4358194173630164e-06
P2B2_1	P2A1_2	1.4456953346360082e-06
P2B2_1	P2A1_3	9.980056583406269e-07
P2B2_1	P2B2_1	4.447760211121288e-06
P2B2_2	P0T1_1	4.300427508639389e-07
P2B2_2	P0A1_1	4.0254341678325185e-07
P2B2_2	P1A1_1	5.604440264865859e-07
P2B2_2	P1A1_2	6.774669916066164e-07
P2B2_2	P1A1_3	7.750714795225126e-07
P2B2_2	P1E_1	6.888134829511122e-07
P2B2_2	P2A1_1	1.0520562203824753e-06
P2B2_2	P2A1_2	6.876829989602493e-07
P2B2_2	P2A1_3	8.601159377090011e-07
P2B2_2	P2B2_1	1.4654801434496873e-06
P2B2_2	P2B2_2	1.8033726446007126e-06
P2B1_1	P0T1_1	1.7046185582599304e-06
P2B1_1	P0A1_1	1.4951225106393998e-07
P2B1_1	P1A1_1	5.111035695915629e-07
P2B1_1	P1A1_2	1.2505341075711832e-06
P2B1_1	P1A1_3	8.36938862955697e-07
P2B1_1	P1E_1	2.45920749738341e-06
P2B1_1	P2A1_1	2.5571466040772296e-06
P2B1_1	P2A1_2	1.3619644559660078e-06
P2B1_1	P2A1_3	6.767955376969013e-07
P2B1_1	P2B2_1	2.7330096684654415e-06
P2B1_1	P2B2_2	1.1701500813201068e-06
P2B1_1	P2B1_1	6.605671651994144e-06
P3A1_1	P0T1_1	5.821032756186783e-07
P3A1_1	P0A1_1	2.1262848748920692e-08
P3A1_1	P1A1_1	3.5833680003704e-07
P3A1_1	P1A1_2	9.117773729348278e-07
P3A1_1	P1A1_3	7.814914409016277e-07
P3A1_1	P1E_1	1.408890326757183e-06
P3A1_1	P2A1_1	1.8193536363824287e-06
P3A1_1	P2A1_2	1.6940263330562245e-06
P3A1_1	P2A1_3	7.715281676627151e-07
P3A1_1	P2B2_1	1.4723109449008138e-06
P3A1_1	P2B2_2	4.222983419030434e-07
P3A1_1	P2B1_1	1.981381777462093e-06
P3A1_1	P3A1_1	8.249750856696621e-06
P3A1_2	P0T1_1	1.8016233661380512e-07
P3A1_2	P0A1_1	1.61717564966209e-07
P3A1_2	P1A1_1	3.697409932998286e-07
P3A1_2	P1A1_2	9.108243752653109e-07
P3A1_2	P1A1_3	4.409191903264922e-07
P3A1_2	P1E_1	7.355290096454186e-07
P3A1_2	P2A1_1	9.117202183695331e-07
P3A1_2	P2A1_2	2.4683250448378303e-06
P3A1_2	P2A1_3	7.626025154161895e-07
P3A1_2	P2B2_1	1.1131077148829126e-06
P3A1_2	P2B2_2	6.081669181672979e-07
P3A1_2	P2B1_1	8.372259776768231e-07
P3A1_2	P3A1_1	2.882146454516706e-06
P3A1_2	P3A1_2	6.8500718766097425e-06
P3A1_3	P0T1_1	6.244418858526871e-08
P3A1_3	P0A1_1	2.758557190350033e-07
P3A1_3	P1A1_1	6.796527434384016e-07
P3A1_3	P1A1_2	5.425059553333408e-07
P3A1_3	P1A1_3	7.877266674278469e-07
P3A1_3	P1E_1	6.176950348206924e-07
P3A1_3	P2A1_1	8.780613157834777e-07
P3A1_3	P2A1_2	1.1151308038477306e-06
P3A1_3	P2A1_3	1.8830831198191877e-06
P3A1_3	P2B2_1	7.590454959214903e-07
P3A1_3	P2B2_2	6.073851875464157e-07
P3A1_3	P2B1_1	4.638785246847736e-07
P3A1_3	P3A1_1	1.856828681559592e-06
P3A1_3	P3A1_2	2.300259575847166e-06
P3A1_3	P3A1_3	5.4723759894239116e-06
P3E_1	P0T1_1	1.2586158736181187e-06
P3E_1	P0A1_1	1.6959837515379952e-07
P3E_1	P1A1_1	6.485702685286616e-07
P3E_1	P1A1_2	1.660453715094199e-06
P3E_1	P1A1_3	1.2451307780436861e-06
P3E_1	P1E_1	2.5174719253383864e-06
P3E_1	P2A1_1	2.2641529665836613e-06
P3E_1	P2A1_2	1.7455910672252663e-06
P3E_1	P2A1_3	1.1775758047275457e-06
P3E_1	P2B2_1	5.753253162208448e-06
P3E_1	P2B2_2	1.6972413553336169e-06
P3E_1	P2B1_1	4.544843527039237e-06
P3E_1	P3A1_1	2.184162095945276e-06
P3E_1	P3A1_2	1.4515543834884363e-06
P3E_1	P3A1_3	8.649636867953221e-07
P3E_1	P3E_1	1.4555246500023003e-05
P3E_2	P0T1_1	2.694517899515076e-07
P3E_2	P0A1_1	3.494809209422042e-07
P3E_2	P1A1_1	6.062455236280821e-07
P3E_2	P1A1_2	6.291888781632894e-07
P3E_2	P1A1_3	7.394147967619285e-07
P3E_2	P1E_1	5.591345208141627e-07
P3E_2	P2A1_1	9.764398407200949e-07
P3E_2	P2A1_2	1.0779714400372195e-06
P3E_2	P2A1_3	1.0645795694127046e-06
P3E_2	P2B2_1	1.155633105900767e-06
P3E_2	P2B2_2	1.1463583033114703e-06
P3E_2	P2B1_1	7.57011230232088e-07
P3E_2	P3A1_1	6.924694329835345e-07
P3E_2	P3A1_2	1.2251940211379272e-06
P3E_2	P3A1_3	1.1157391340886986e-06
P3E_2	P3E_1	1.910594394041233e-06
P3E_2	P3E_2	2.0795325362457285e-06


==> anc/D6_fit_parameters.dat <==
g01    0.089429422
R1    0.41795726
m1sqr    0.15046175
B0  0.085643525
B1  0.1062879
g01    g01    1.3984353e-05
g01    R1    -0.062937973
g01    m1sqr    -8.4747363e-08
g01    B0  -5.3822546e-06
g01    B1  8.0706169e-06
R1    g01    -0.062937973
R1    R1    547.67146   
R1    m1sqr    0.0041023779
R1    B0  0.049316819 
R1    B1  -0.044216595
m1sqr    g01    -8.4747363e-08
m1sqr    R1    0.0041023779
m1sqr    m1sqr    7.315131e-07
m1sqr    B0  1.0051127e-06
m1sqr    B1  1.3528601e-06
B0  g01    -5.3822546e-06
B0  R1    0.049316819 
B0  m1sqr    1.0051127e-06
B0  B0  0.00011378087
B0  B1  0.00020335489
B1  g01    8.0706169e-06
B1  R1    -0.044216595
B1  m1sqr    1.3528601e-06
B1  B0  0.00020335489
B1  B1  0.00062614618


==> anc/D6_spectrum.dat <==
P0T1_1	0.38605042955999713
P0T1_2	0.42439909258746467
P0A1_1	0.3016207782342581
P0A1_2	0.4018133645910108
P1A1_1	0.3100683729122927
P1A1_2	0.3536910802586774
P1A1_3	0.39152390128023257
P1A1_4	0.41484827357235715
P1E_1	0.38557241214623783
P1E_2	0.43194421674565076
P1E_3	0.4508150330081351
P2A1_1	0.3178932980084133
P2A1_2	0.366290963280039
P2A1_3	0.3811381867040549
P2A1_4	0.40053003593758313
P2B2_1	0.3665456808805716
P2B2_2	0.40071776572900064
P2B1_1	0.3874013084448043
P2B1_2	0.4401828725611116
P3A1_1	0.32535257661299094
P3A1_2	0.37674420156871374
P3A1_3	0.38840779414323434
P3A1_4	0.40699863851856494
P3E_1	0.37529012002997425
P3E_2	0.39497484723769105
P3E_3	0.4146459741256568
P0T1_1	P0T1_1	1.2348029881571766e-06
P0T1_2	P0T1_1	4.4907123558400065e-07
P0T1_2	P0T1_2	1.0702939279687728e-06
P0A1_1	P0T1_1	7.764024197673149e-08
P0A1_1	P0T1_2	3.105945276521633e-07
P0A1_1	P0A1_1	4.987597393334524e-07
P0A1_2	P0T1_1	1.6588878544393137e-07
P0A1_2	P0T1_2	3.9464462711762465e-07
P0A1_2	P0A1_1	3.9966280965393246e-07
P0A1_2	P0A1_2	1.5905219552850162e-06
P1A1_1	P0T1_1	1.4060502182350868e-07
P1A1_1	P0T1_2	3.9994255264979795e-07
P1A1_1	P0A1_1	5.268363859123297e-07
P1A1_1	P0A1_2	5.144249817078048e-07
P1A1_1	P1A1_1	6.32038717138064e-07
P1A1_2	P0T1_1	1.2790475339862933e-07
P1A1_2	P0T1_2	3.3376830820526224e-07
P1A1_2	P0A1_1	2.535138034039916e-07
P1A1_2	P0A1_2	3.434606085244784e-07
P1A1_2	P1A1_1	3.020448613719488e-07
P1A1_2	P1A1_2	3.8386334010077986e-07
P1A1_3	P0T1_1	1.064625069944049e-06
P1A1_3	P0T1_2	5.742722793073572e-07
P1A1_3	P0A1_1	1.9146263335911295e-07
P1A1_3	P0A1_2	2.4821298750267605e-07
P1A1_3	P1A1_1	2.968118595690714e-07
P1A1_3	P1A1_2	1.8446949478884403e-07
P1A1_3	P1A1_3	3.4930181307643885e-06
P1A1_4	P0T1_1	1.8289693939855266e-07
P1A1_4	P0T1_2	1.261506486637502e-07
P1A1_4	P0A1_1	1.7598798012703594e-07
P1A1_4	P0A1_2	9.234138511765678e-07
P1A1_4	P1A1_1	2.946406731044519e-07
P1A1_4	P1A1_2	4.2617231158111095e-07
P1A1_4	P1A1_3	6.28833870582297e-07
P1A1_4	P1A1_4	3.176719494871197e-06
P1E_1	P0T1_1	1.0553015845781202e-06
P1E_1	P0T1_2	4.002778368969253e-07
P1E_1	P0A1_1	1.396878217557832e-07
P1E_1	P0A1_2	2.4017959349919223e-07
P1E_1	P1A1_1	2.167210622449888e-07
P1E_1	P1A1_2	1.3585297884352016e-07
P1E_1	P1A1_3	2.1778471242093704e-06
P1E_1	P1A1_4	4.997440382366155e-07
P1E_1	P1E_1	2.439463397160216e-06
P1E_2	P0T1_1	2.1712235881658416e-07
P1E_2	P0T1_2	7.470602507370089e-07
P1E_2	P0A1_1	3.354006323284756e-07
P1E_2	P0A1_2	4.465194796405219e-07
P1E_2	P1A1_1	4.3383299596070824e-07
P1E_2	P1A1_2	3.079413599728625e-07
P1E_2	P1A1_3	3.345318775595569e-07
P1E_2	P1A1_4	1.8606638522232898e-07
P1E_2	P1E_1	2.1640505918975125e-07
P1E_2	P1E_2	9.70058711308855e-07
P1E_3	P0T1_1	3.5307183470006755e-07
P1E_3	P0T1_2	6.100493199222056e-07
P1E_3	P0A1_1	1.7791127602966913e-07
P1E_3	P0A1_2	2.2660327133844002e-07
P1E_3	P1A1_1	3.1582695164980995e-07
P1E_3	P1A1_2	3.398097934230072e-07
P1E_3	P1A1_3	3.4437618593794446e-07
P1E_3	P1A1_4	5.959597925564607e-07
P1E_3	P1E_1	5.882336921856795e-07
P1E_3	P1E_2	4.4463801210308473e-07
P1E_3	P1E_3	3.176798808654112e-06
P2A1_1	P0T1_1	1.5626066135768178e-07
P2A1_1	P0T1_2	4.6503024684441685e-07
P2A1_1	P0A1_1	4.895195078442895e-07
P2A1_1	P0A1_2	5.308993895571366e-07
P2A1_1	P1A1_1	6.523145577024603e-07
P2A1_1	P1A1_2	3.1078046731146284e-07
P2A1_1	P1A1_3	3.3956919327626895e-07
P2A1_1	P1A1_4	3.560977522756792e-07
P2A1_1	P1E_1	2.1809115326891794e-07
P2A1_1	P1E_2	5.607945156818961e-07
P2A1_1	P1E_3	4.030187899627754e-07
P2A1_1	P2A1_1	8.987759486440318e-07
P2A1_2	P0T1_1	1.6947433028018183e-07
P2A1_2	P0T1_2	3.6636840513444065e-07
P2A1_2	P0A1_1	2.7787281211665414e-07
P2A1_2	P0A1_2	6.63360634882024e-07
P2A1_2	P1A1_1	3.7738958968350176e-07
P2A1_2	P1A1_2	4.285269768896414e-07
P2A1_2	P1A1_3	3.198811283908204e-07
P2A1_2	P1A1_4	8.52440314991351e-07
P2A1_2	P1E_1	2.2720746441241218e-07
P2A1_2	P1E_2	3.5394484348566423e-07
P2A1_2	P1E_3	3.3777964589385077e-07
P2A1_2	P2A1_1	4.094459406534087e-07
P2A1_2	P2A1_2	8.445079963150038e-07
P2A1_3	P0T1_1	3.378073224160321e-07
P2A1_3	P0T1_2	4.1547032127208276e-07
P2A1_3	P0A1_1	1.565342552873863e-07
P2A1_3	P0A1_2	3.4722733800378137e-07
P2A1_3	P1A1_1	2.5894249723249765e-07
P2A1_3	P1A1_2	2.573371146355251e-07
P2A1_3	P1A1_3	4.027972200222356e-07
P2A1_3	P1A1_4	2.937024529805755e-07
P2A1_3	P1E_1	3.659331793522479e-07
P2A1_3	P1E_2	3.385855933509685e-07
P2A1_3	P1E_3	5.900404785411893e-07
P2A1_3	P2A1_1	3.14602355252236e-07
P2A1_3	P2A1_2	3.7905511020856074e-07
P2A1_3	P2A1_3	1.1546926102244015e-06
P2A1_4	P0T1_1	4.695545071974219e-07
P2A1_4	P0T1_2	4.0629519794963307e-07
P2A1_4	P0A1_1	1.2855316679320783e-07
P2A1_4	P0A1_2	3.453565436572085e-07
P2A1_4	P1A1_1	1.8775005191118285e-07
P2A1_4	P1A1_2	1.1360506799783706e-07
P2A1_4	P1A1_3	8.230864240969971e-07
P2A1_4	P1A1_4	1.0308811455593682e-07
P2A1_4	P1E_1	6.351284699419091e-07
P2A1_4	P1E_2	3.7600000830665447e-07
P2A1_4	P1E_3	6.084056791492927e-07
P2A1_4	P2A1_1	3.020660490312821e-07
P2A1_4	P2A1_2	1.903498733949538e-07
P2A1_4	P2A1_3	4.217085410319706e-07
P2A1_4	P2A1_4	2.189279151346421e-06
P2B2_1	P0T1_1	3.6062735004402453e-07
P2B2_1	P0T1_2	4.355226642179021e-07
P2B2_1	P0A1_1	2.897200341257177e-07
P2B2_1	P0A1_2	2.5092122265535295e-07
P2B2_1	P1A1_1	3.715526646160256e-07
P2B2_1	P1A1_2	3.7273248402608024e-07
P2B2_1	P1A1_3	5.930445689440191e-07
P2B2_1	P1A1_4	4.7584668626459913e-07
P2B2_1	P1E_1	5.028295545829728e-07
P2B2_1	P1E_2	3.7516785011539053e-07
P2B2_1	P1E_3	5.120123030386734e-07
P2B2_1	P2A1_1	4.013969488640198e-07
P2B2_1	P2A1_2	3.7090975497091203e-07
P2B2_1	P2A1_3	2.8083126881810333e-07
P2B2_1	P2A1_4	2.3620641902945528e-07
P2B2_1	P2B2_1	7.180215627329854e-07
P2B2_2	P0T1_1	5.600566414067871e-07
P2B2_2	P0T1_2	5.489382247341909e-07
P2B2_2	P0A1_1	1.5006124045457342e-07
P2B2_2	P0A1_2	3.987598530298691e-07
P2B2_2	P1A1_1	2.367181918797743e-07
P2B2_2	P1A1_2	2.1676008527330223e-07
P2B2_2	P1A1_3	1.1318751711925106e-06
P2B2_2	P1A1_4	4.076095629546761e-07
P2B2_2	P1E_1	8.960719030795544e-07
P2B2_2	P1E_2	4.717439813452877e-07
P2B2_2	P1E_3	3.40877612116194e-07
P2B2_2	P2A1_1	3.1721337591833786e-07
P2B2_2	P2A1_2	4.1150059310192446e-07
P2B2_2	P2A1_3	3.11755673261585e-07
P2B2_2	P2A1_4	1.2649027731400556e-06
P2B2_2	P2B2_1	4.721460410418135e-07
P2B2_2	P2B2_2	2.628445987758681e-06
P2B1_1	P0T1_1	8.238829575714075e-07
P2B1_1	P0T1_2	4.078480681399185e-07
P2B1_1	P0A1_1	1.214432836780294e-07
P2B1_1	P0A1_2	3.6126069261365786e-07
P2B1_1	P1A1_1	2.1928794834291302e-07
P2B1_1	P1A1_2	1.50359750291586e-07
P2B1_1	P1A1_3	1.0286160915763892e-06
P2B1_1	P1A1_4	3.6242684928690165e-07
P2B1_1	P1E_1	1.2640650626494454e-06
P2B1_1	P1E_2	2.391358184887865e-07
P2B1_1	P1E_3	2.028005174346402e-07
P2B1_1	P2A1_1	3.071254407141503e-07
P2B1_1	P2A1_2	3.440478342254732e-07
P2B1_1	P2A1_3	4.4000558011754026e-07
P2B1_1	P2A1_4	1.1115561440683876e-06
P2B1_1	P2B2_1	4.174189642020279e-07
P2B1_1	P2B2_2	1.4338157603222327e-06
P2B1_1	P2B1_1	2.5485089340541507e-06
P2B1_2	P0T1_1	1.5067795252359392e-07
P2B1_2	P0T1_2	8.56321907441168e-07
P2B1_2	P0A1_1	3.2288272563509914e-07
P2B1_2	P0A1_2	5.482827645872412e-07
P2B1_2	P1A1_1	4.885712056114858e-07
P2B1_2	P1A1_2	3.1116386562138414e-07
P2B1_2	P1A1_3	3.3550336924633926e-07
P2B1_2	P1A1_4	2.24451206663581e-07
P2B1_2	P1E_1	1.2961899949925987e-07
P2B1_2	P1E_2	1.130335222960267e-06
P2B1_2	P1E_3	4.895319355408645e-07
P2B1_2	P2A1_1	8.351302353709807e-07
P2B1_2	P2A1_2	3.679148899868207e-07
P2B1_2	P2A1_3	3.6327645451719605e-07
P2B1_2	P2A1_4	4.469175736122987e-07
P2B1_2	P2B2_1	3.849941391147459e-07
P2B1_2	P2B2_2	4.942858514013763e-07
P2B1_2	P2B1_1	3.5149813467777956e-07
P2B1_2	P2B1_2	1.8830450116898036e-06
P3A1_1	P0T1_1	1.4396274840933718e-07
P3A1_1	P0T1_2	4.0371790008389456e-07
P3A1_1	P0A1_1	2.960492683088e-07
P3A1_1	P0A1_2	3.7665770468168737e-07
P3A1_1	P1A1_1	4.994110712415611e-07
P3A1_1	P1A1_2	2.398111987664094e-07
P3A1_1	P1A1_3	1.8902778956078925e-07
P3A1_1	P1A1_4	2.4726992217345885e-07
P3A1_1	P1E_1	1.4909576357648127e-07
P3A1_1	P1E_2	5.455920347708928e-07
P3A1_1	P1E_3	4.5974274381903354e-07
P3A1_1	P2A1_1	1.0132316230739612e-06
P3A1_1	P2A1_2	2.9248327771565513e-07
P3A1_1	P2A1_3	3.5834813669043905e-07
P3A1_1	P2A1_4	2.791095172990988e-07
P3A1_1	P2B2_1	3.050033410995131e-07
P3A1_1	P2B2_2	2.607933049791753e-07
P3A1_1	P2B1_1	3.253432053911548e-07
P3A1_1	P2B1_2	1.1941655591679607e-06
P3A1_1	P3A1_1	2.2738384187822044e-06
P3A1_2	P0T1_1	1.2251664017522378e-07
P3A1_2	P0T1_2	4.894099204390459e-07
P3A1_2	P0A1_1	3.35931360216095e-07
P3A1_2	P0A1_2	9.374725005920973e-07
P3A1_2	P1A1_1	4.3468533051365024e-07
P3A1_2	P1A1_2	3.611284833058734e-07
P3A1_2	P1A1_3	3.2138405777753176e-07
P3A1_2	P1A1_4	8.228908827145644e-07
P3A1_2	P1E_1	2.196231191114712e-07
P3A1_2	P1E_2	5.68600122500037e-07
P3A1_2	P1E_3	3.9614502309082846e-07
P3A1_2	P2A1_1	6.11511491162225e-07
P3A1_2	P2A1_2	8.596515587718295e-07
P3A1_2	P2A1_3	3.259397095003689e-07
P3A1_2	P2A1_4	3.9831474641889753e-07
P3A1_2	P2B2_1	2.6241723404537176e-07
P3A1_2	P2B2_2	4.5333567379548976e-07
P3A1_2	P2B1_1	2.9768227516377053e-07
P3A1_2	P2B1_2	8.363855056082927e-07
P3A1_2	P3A1_1	9.333445596003774e-07
P3A1_2	P3A1_2	2.3629449927161664e-06
P3A1_3	P0T1_1	2.0989094706828362e-07
P3A1_3	P0T1_2	3.873681846449809e-07
P3A1_3	P0A1_1	1.3476337574546042e-07
P3A1_3	P0A1_2	3.028815418421358e-07
P3A1_3	P1A1_1	2.092594313268683e-07
P3A1_3	P1A1_2	1.0884489388990424e-07
P3A1_3	P1A1_3	3.694278377615271e-07
P3A1_3	P1A1_4	1.766346398547721e-07
P3A1_3	P1E_1	1.8297984797077534e-07
P3A1_3	P1E_2	4.714915497720693e-07
P3A1_3	P1E_3	2.4179995439775757e-07
P3A1_3	P2A1_1	3.9177985229950055e-07
P3A1_3	P2A1_2	1.931566432334537e-07
P3A1_3	P2A1_3	5.016979153187351e-07
P3A1_3	P2A1_4	1.0920967644498918e-06
P3A1_3	P2B2_1	1.3053095691792798e-07
P3A1_3	P2B2_2	6.91254333600012e-07
P3A1_3	P2B1_1	6.487673783477536e-07
P3A1_3	P2B1_2	8.567466500116614e-07
P3A1_3	P3A1_1	8.589224288126435e-07
P3A1_3	P3A1_2	8.454793926112477e-07
P3A1_3	P3A1_3	3.076126053627794e-06
P3A1_4	P0T1_1	3.411429094190596e-07
P3A1_4	P0T1_2	2.0884347861472797e-07
P3A1_4	P0A1_1	5.558818241947931e-08
P3A1_4	P0A1_2	5.741949004152252e-07
P3A1_4	P1A1_1	-8.510478810021948e-09
P3A1_4	P1A1_2	1.2093736841162244e-07
P3A1_4	P1A1_3	-4.760760860796856e-09
P3A1_4	P1A1_4	7.757044737976539e-08
P3A1_4	P1E_1	2.256796603818442e-07
P3A1_4	P1E_2	3.4568744539335513e-07
P3A1_4	P1E_3	4.5602732182883885e-07
P3A1_4	P2A1_1	5.855289351283355e-08
P3A1_4	P2A1_2	2.0429040417469578e-07
P3A1_4	P2A1_3	5.381276046435518e-07
P3A1_4	P2A1_4	1.8911006086539322e-06
P3A1_4	P2B2_1	1.2763277233562875e-08
P3A1_4	P2B2_2	8.849396777516525e-07
P3A1_4	P2B1_1	7.000562804919958e-07
P3A1_4	P2B1_2	2.923677389543749e-07
P3A1_4	P3A1_1	2.3552486318150978e-07
P3A1_4	P3A1_2	6.268438327854053e-07
P3A1_4	P3A1_3	8.918532208048555e-07
P3A1_4	P3A1_4	5.072643078101001e-06
P3E_1	P0T1_1	6.905142934176588e-07
P3E_1	P0T1_2	5.532179889049632e-07
P3E_1	P0A1_1	2.2628735548442408e-07
P3E_1	P0A1_2	2.1697580254901178e-07
P3E_1	P1A1_1	3.3742012887397505e-07
P3E_1	P1A1_2	3.2294850370957865e-07
P3E_1	P1A1_3	9.87507363241528e-07
P3E_1	P1A1_4	6.113488851855387e-07
P3E_1	P1E_1	8.706485316660966e-07
P3E_1	P1E_2	4.391062624375359e-07
P3E_1	P1E_3	3.5357690884119215e-07
P3E_1	P2A1_1	4.93713923187033e-07
P3E_1	P2A1_2	4.445047399493683e-07
P3E_1	P2A1_3	1.9240311728548608e-07
P3E_1	P2A1_4	5.549879990221869e-07
P3E_1	P2B2_1	8.873069946592021e-07
P3E_1	P2B2_2	1.1752986719412164e-06
P3E_1	P2B1_1	1.1690698130872508e-06
P3E_1	P2B1_2	7.265890498270616e-07
P3E_1	P3A1_1	6.204434597181049e-07
P3E_1	P3A1_2	4.206513940942095e-07
P3E_1	P3A1_3	3.6057192058424816e-07
P3E_1	P3A1_4	-5.526145286909482e-08
P3E_1	P3E_1	2.807406568950466e-06
P3E_2	P0T1_1	6.514530888448432e-07
P3E_2	P0T1_2	6.747493472790769e-07
P3E_2	P0A1_1	1.81110496216477e-07
P3E_2	P0A1_2	2.4765440510358563e-07
P3E_2	P1A1_1	2.798735571302136e-07
P3E_2	P1A1_2	2.397149485801986e-07
P3E_2	P1A1_3	1.2040809296289093e-06
P3E_2	P1A1_4	7.48099801529357e-07
P3E_2	P1E_1	8.58313831963558e-07
P3E_2	P1E_2	5.796387620666156e-07
P3E_2	P1E_3	3.913026469656875e-07
P3E_2	P2A1_1	4.618501491547863e-07
P3E_2	P2A1_2	3.0510175029992737e-07
P3E_2	P2A1_3	4.845535775586711e-07
P3E_2	P2A1_4	3.604817654876114e-07
P3E_2	P2B2_1	6.325057944277905e-07
P3E_2	P2B2_2	7.850127402623163e-07
P3E_2	P2B1_1	8.718199218223124e-07
P3E_2	P2B1_2	8.32011798243236e-07
P3E_2	P3A1_1	5.682310472329925e-07
P3E_2	P3A1_2	3.2159863332277857e-07
P3E_2	P3A1_3	2.880083011675076e-07
P3E_2	P3A1_4	-3.829023639999539e-07
P3E_2	P3E_1	2.0745868020132503e-06
P3E_2	P3E_2	3.681284413504317e-06
P3E_3	P0T1_1	5.115305293593101e-07
P3E_3	P0T1_2	8.223067914518114e-07
P3E_3	P0A1_1	2.5647512117350898e-08
P3E_3	P0A1_2	2.2815332198698496e-07
P3E_3	P1A1_1	1.6322204051658611e-07
P3E_3	P1A1_2	3.2413551608559774e-07
P3E_3	P1A1_3	2.0846551537630157e-06
P3E_3	P1A1_4	1.4804167396013276e-06
P3E_3	P1E_1	1.7825001056427074e-06
P3E_3	P1E_2	3.933223484665843e-07
P3E_3	P1E_3	1.6486296370387848e-06
P3E_3	P2A1_1	2.797835662828679e-07
P3E_3	P2A1_2	7.168023450279872e-07
P3E_3	P2A1_3	5.094227086970109e-07
P3E_3	P2A1_4	1.068985381587423e-06
P3E_3	P2B2_1	7.639490162876085e-07
P3E_3	P2B2_2	1.9343483143469536e-06
P3E_3	P2B1_1	1.4997416384383333e-06
P3E_3	P2B1_2	5.616364589090885e-07
P3E_3	P3A1_1	1.0534378963039536e-07
P3E_3	P3A1_2	6.24973225111698e-07
P3E_3	P3A1_3	2.6205334154183213e-08
P3E_3	P3A1_4	3.461780366040367e-08
P3E_3	P3E_1	3.017404047206752e-06
P3E_3	P3E_2	3.132336455150736e-06
P3E_3	P3E_3	1.1279039892600104e-05

